Uncertainties of the Inclusive Higgs Production Cross Section at the Tevatron and the LHC

We study uncertainties of the predicted inclusive Higgs production cross section due to the uncertainties of parton distribution functions (PDF). Particular attention is given to bbH Yukawa coupling enhanced production mechanisms in beyond SM scenarios, such as MSSM. The PDF uncertainties are determined by the robust Lagrange Multiplier method within the CTEQ global analysis framework. We show that PDF uncertainties dominate over theoretical uncertainties of the perturbative calculation (usually estimated by the scale dependence of the calculated cross sections), except for low Higgs masses at LHC. Thus for the proper interpretation of any Higgs signal, and for better understanding of the underlying electroweak symmetry breaking mechanism, it is important to gain better control of the uncertainties of the PDFs.

==> bbh.mac <==
\def\eslt{\not\!\!{E_T}}
\def\mslash{\not\!\!{m}}
\def\to{\rightarrow}
\def\Phat{\hat{\Phi}}
\def\pT{$p_{T}$}
\def\bi{\begin{itemize}}
\def\ei{\end{itemize}}
\def\be{\begin{equation}}
\def\ee{\end{equation}}
\def\bea{\begin{eqnarray}}
\def\eea{\end{eqnarray}}
\def\te{\tilde e}
\def\tl{\tilde l}
\def\tu{\tilde u}
\def\ts{\tilde s}
\def\tb{\tilde b}
\def\tf{\tilde f}
\def\td{\tilde d}
\def\tQ{\tilde Q}
\def\tL{\tilde L}
\def\tH{\tilde H}
\def\tst{\tilde t}
\def\ttau{\tilde \tau}
\def\tmu{\tilde \mu}
\def\tg{\tilde g}
\def\tnu{\tilde\nu}
\def\tell{\tilde\ell}
\def\tq{\tilde q}
\def\tw{\widetilde W}
\def\tz{\widetilde Z}
\def\ttb{t \overline{t}}
\def\qqb{q \overline{q}}
\def\alt{\stackrel{<}{\sim}}
\def\agt{\stackrel{>}{\sim}}
\def\X{\times}
\def\emis{\not\hskip-5truedd E_{T} }
\def\LQ{{L\!\!Q}}
\def\tanb{\tan\beta}
\def\hbb{{\cal H}(b\bar{b})}
\def\mH{\mathcal{H}}

\def\toploop{{\ \rightarrow\hspace*{-0.4cm}^\rhd}\ }
\def\bbH {$b\bar{b}\rightarrow H$ }
\def\bbA {$b\bar{b}\rightarrow A$ }
\def\bbmH{$b\bar{b}\rightarrow \mH$ }
\def\ggH {$gg \toploop H$ }
\def\ggA {$gg\toploop A$ }
\def\ggmH{$gg\toploop \mH$ }




